Cognitive Kernel: An Open-source Agent System towards Generalist Autopilots

We introduce Cognitive Kernel, an open-source agent system towards the goal of generalist autopilots. Unlike copilot systems, which primarily rely on users to provide essential state information (e.g., task descriptions) and assist users by answering questions or auto-completing contents, autopilot systems must complete tasks from start to finish independently, which requires the system to acquire the state information from the environments actively. To achieve this, an autopilot system should be capable of understanding user intents, actively gathering necessary information from various real-world sources, and making wise decisions. Cognitive Kernel adopts a model-centric design. In our implementation, the central policy model (a fine-tuned LLM) initiates interactions with the environment using a combination of atomic actions, such as opening files, clicking buttons, saving intermediate results to memory, or calling the LLM itself. This differs from the widely used environment-centric design, where a task-specific environment with predefined actions is fixed, and the policy model is limited to selecting the correct action from a given set of options. Our design facilitates seamless information flow across various sources and provides greater flexibility. We evaluate our system in three use cases: real-time information management, private information management, and long-term memory management. The results demonstrate that Cognitive Kernel achieves better or comparable performance to other closed-source systems in these scenarios. Cognitive Kernel is fully dockerized, ensuring everyone can deploy it privately and securely. We open-source the system and the backbone model to encourage further research on LLM-driven autopilot systems.

==> Figures/priviate_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "b9b1caf8-f986-4a71-8165-96b6d990b064",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from math import pi\n",
    "\n",
    "# Set data\n",
    "df = pd.DataFrame({\n",
    "    'group': ['GPT-4o (0806)','Gemini-Pro 1.5', 'Claude3-opus', 'Kimi-Chat', 'Coze (GPT-4o)','Cognitive Kernel'],\n",
    "    'Academia': [67.9/100, 60.4/100, 64.9/100, 70.6/100, 31.4/100, 59.7/100],\n",
    "    'Finance': [70.2/100, 42.5/100, 65.1/100, 67.8/100, 26.3/100, 64.4/100],\n",
    "    'Government': [65.5/100, 57.4/100, 61.5/100, 75.9/100, 30.4/100, 73.0/100],\n",
    "    'Law': [44.5/100, 49.7/100, 71.7/100, 67.1/100, 36.1/100, 64.9/100],\n",
    "    'News': [59.6/100, 70.7/100, 74.3/100, 72.5/100, 29.2/100, 61.4/100]\n",
    "})\n",
    "\n",
    "\n",
    "# ---------- Step 1: Create background ----------\n",
    "\n",
    "# Number of variables\n",
    "categories = list(df)[1:]  # Exclude the 'group' column\n",
    "N = len(categories)\n",
    "\n",
    "# Set angles for each axis\n",
    "angles = [n / float(N) * 2 * pi for n in range(N)]\n",
    "angles += angles[:1]  # To complete the loop\n",
    "\n",
    "plt.figure(figsize=(6, 6))\n",
    "ax = plt.subplot(111, polar=True)\n",
    "\n",
    "# Set theta offset and direction\n",
    "ax.set_theta_offset(pi / 2)\n",
    "ax.set_theta_direction(-1)\n",
    "\n",
    "# Set x-ticks (axis labels)\n",
    "plt.xticks(angles[:-1], categories, size=14, va='center')\n",
    "\n",
    "# Adjust the position of the x-tick labels outward\n",
    "for label, angle in zip(ax.get_xticklabels(), angles):\n",
    "    x, y = label.get_position()\n",
    "    if 'Academia' in str(label):\n",
    "        label.set_position((x, y - 0.02))  # Increase the y-position to move labels outward\n",
    "    elif 'Unanswerable' in str(label):\n",
    "        label.set_position((x, y - 0.25))  # Increase the y-position to move labels outward\n",
    "    else:\n",
    "        label.set_position((x, y - 0.14))  # Increase the y-position to move labels outward\n",
    "\n",
    "\n",
    "# Set y-ticks (y-axis values and labels)\n",
    "# ax.set_rlabel_position(0)\n",
    "plt.yticks([0.2, 0.4, 0.6, 0.8, 1.0], [\"20%\", \"40%\", \"60%\", \"80%\", \"100%\"], color=\"black\", size=12)\n",
    "plt.ylim(0.0, 1.00)\n",
    "\n",
    "ax.spines['polar'].set_linewidth(1)  # Set the line width to a thinner value\n",
    "# ax.spines['polar'].set_color('lightgrey')  # Set the color to a lighter grey\n",
    "ax.grid(True, color='lightgrey', linestyle='-', linewidth=0.5)  # Adjust all gridline properties\n",
    "\n",
    "# ---------- Step 2: Plot each group ----------\n",
    "\n",
    "# Plot for each group\n",
    "colors = ['#b8aeeb', '#88d8db', '#84c3b7', '#f2b56f', '#f2a7da', '#f57c6e']\n",
    "\n",
    "for i in range(len(df)):\n",
    "    values = df.loc[i].drop('group').values.flatten().tolist()\n",
    "    values += values[:1]\n",
    "    ax.plot(angles, values, linewidth=1.8, linestyle='solid', label=df['group'][i], color=colors[i])\n",
    "    ax.fill(angles, values, colors[i], alpha=0.1)\n",
    "\n",
    "    # # Add value labels with adjusted positions\n",
    "    # for j in range(len(values)-1):  # Skip the last repeated value\n",
    "    #     angle = angles[j]\n",
    "    #     value = values[j]\n",
    "    #     # Offset the labels a bit away from the points\n",
    "    #     x_offset = 0.1 * (1 if angle > pi else -1)\n",
    "    #     y_offset = 0.05\n",
    "    #     ax.text(angle + x_offset, value + y_offset, f'{value:.2f}', ha='center', va='center', size=10, color=colors[i])\n",
    "\n",
    "# Add legend\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(1, 1.1), ncol=1)\n",
    "\n",
    "# Show the grid and plot\n",
    "plt.grid(True)\n",
    "\n",
    "# Save the plot to a file\n",
    "plt.savefig('priviate_analysis_2.pdf', bbox_inches='tight')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "073da8c1-7744-4b3a-a5fa-26be89029220",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from math import pi\n",
    "\n",
    "# Set data\n",
    "df = pd.DataFrame({\n",
    "    'group': ['GPT-4o (0806)','Gemini-Pro 1.5', 'Claude3-opus', 'Kimi-Chat', 'Coze (GPT-4o)','Cognitive Kernel'],\n",
    "    'Overall': [63.1/100, 55.4/100, 67.6/100, 70.9/100, 28.6/100, 68.2/100],\n",
    "    'Text-only': [85.0/100, 74.0/100, 80.8/100, 87.6/100, 47.0/100, 77.4/100],\n",
    "    'Multimodal': [62.7/100, 30.8/100, 64.6/100, 65.3/100, 13.6/100, 66.6/100],\n",
    "    'Meta-data': [50.4/100, 53.8/100, 54.3/100, 50.4/100, 7.0/100, 57.4/100],\n",
    "    'Unanswerable': [17.7/100, 60.2/100, 58.9/100, 71.8/100, 52.1/100, 68.3/100]\n",
    "})\n",
    "\n",
    "# ---------- Step 1: Create background ----------\n",
    "\n",
    "# Number of variables\n",
    "categories = list(df)[1:]  # Exclude the 'group' column\n",
    "N = len(categories)\n",
    "\n",
    "# Set angles for each axis\n",
    "angles = [n / float(N) * 2 * pi for n in range(N)]\n",
    "angles += angles[:1]  # To complete the loop\n",
    "\n",
    "plt.figure(figsize=(6, 6))\n",
    "ax = plt.subplot(111, polar=True)\n",
    "\n",
    "# Set theta offset and direction\n",
    "ax.set_theta_offset(pi / 2)\n",
    "ax.set_theta_direction(-1)\n",
    "\n",
    "# Set x-ticks (axis labels)\n",
    "plt.xticks(angles[:-1], categories, size=14, va='center')\n",
    "\n",
    "# Adjust the position of the x-tick labels outward\n",
    "for label, angle in zip(ax.get_xticklabels(), angles):\n",
    "    x, y = label.get_position()\n",
    "    if 'Overall' in str(label):\n",
    "        label.set_position((x, y - 0.02))  # Increase the y-position to move labels outward\n",
    "    elif 'Unanswerable' in str(label):\n",
    "        label.set_position((x, y - 0.25))  # Increase the y-position to move labels outward\n",
    "    else:\n",
    "        label.set_position((x, y - 0.14))  # Increase the y-position to move labels outward\n",
    "\n",
    "\n",
    "# Set y-ticks (y-axis values and labels)\n",
    "# ax.set_rlabel_position(0)\n",
    "plt.yticks([0.2, 0.4, 0.6, 0.8, 1.0], [\"20%\", \"40%\", \"60%\", \"80%\", \"100%\"], color=\"black\", size=12)\n",
    "plt.ylim(0.0, 1.00)\n",
    "\n",
    "ax.spines['polar'].set_linewidth(1)  # Set the line width to a thinner value\n",
    "# ax.spines['polar'].set_color('lightgrey')  # Set the color to a lighter grey\n",
    "ax.grid(True, color='lightgrey', linestyle='-', linewidth=0.5)  # Adjust all gridline properties\n",
    "\n",
    "# ---------- Step 2: Plot each group ----------\n",
    "\n",
    "# Plot for each group\n",
    "colors = ['#b8aeeb', '#88d8db', '#84c3b7', '#f2b56f', '#f2a7da', '#f57c6e']\n",
    "\n",
    "for i in range(len(df)):\n",
    "    values = df.loc[i].drop('group').values.flatten().tolist()\n",
    "    values += values[:1]\n",
    "    ax.plot(angles, values, linewidth=1.8, linestyle='solid', label=df['group'][i], color=colors[i])\n",
    "    ax.fill(angles, values, colors[i], alpha=0.1)\n",
    "\n",
    "    # # Add value labels with adjusted positions\n",
    "    # for j in range(len(values)-1):  # Skip the last repeated value\n",
    "    #     angle = angles[j]\n",
    "    #     value = values[j]\n",
    "    #     # Offset the labels a bit away from the points\n",
    "    #     x_offset = 0.1 * (1 if angle > pi else -1)\n",
    "    #     y_offset = 0.05\n",
    "    #     ax.text(angle + x_offset, value + y_offset, f'{value:.2f}', ha='center', va='center', size=10, color=colors[i])\n",
    "\n",
    "# Add legend\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(1, 1.1), ncol=1)\n",
    "\n",
    "# Show the grid and plot\n",
    "plt.grid(True)\n",
    "\n",
    "# Save the plot to a file\n",
    "plt.savefig('priviate_analysis_1.pdf', bbox_inches='tight')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c9739026-1b15-4014-bbf7-bf8440ec7cfa",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "398cf9b6-dbe2-4a57-9486-e3759b6bff14",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "47a181a5-57e8-4a3b-9146-f06040008582",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Libraries\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from math import pi\n",
    "\n",
    "# Set data\n",
    "df = pd.DataFrame({\n",
    "    'group': ['Yi-1.5 (34B)','Command-R (35B)', 'Mixtral-8x7B (56B)', 'Llama-3 (70B)', 'Cognitive Kernel (70B)'],\n",
    "    'Overall': [50.1/100, 56.4/100, 52.7/100, 54.5/100, 68.2/100],\n",
    "    'Text-only': [68.2/100, 78.4/100, 76.0/100, 69.2/100, 77.4/100],\n",
    "    'Multimodal': [39.0/100, 50.0/100, 46.9/100, 38.6/100, 66.6/100],\n",
    "    'Meta-data': [49.2/100, 49.6/100, 12.1/100, 49.2/100, 57.4/100],\n",
    "    'Unanswerable': [19.4/100, 13.7/100, 52.7/100, 56.5/100, 68.3/100]\n",
    "})\n",
    "\n",
    "\n",
    "\n",
    "# ---------- Step 1: Create background ----------\n",
    "\n",
    "# Number of variables\n",
    "categories = list(df)[1:]  # Exclude the 'group' column\n",
    "N = len(categories)\n",
    "\n",
    "# Set angles for each axis\n",
    "angles = [n / float(N) * 2 * pi for n in range(N)]\n",
    "angles += angles[:1]  # To complete the loop\n",
    "\n",
    "plt.figure(figsize=(6, 6))\n",
    "ax = plt.subplot(111, polar=True)\n",
    "\n",
    "# Set theta offset and direction\n",
    "ax.set_theta_offset(pi / 2)\n",
    "ax.set_theta_direction(-1)\n",
    "\n",
    "# Set x-ticks (axis labels)\n",
    "plt.xticks(angles[:-1], categories, size=14, va='center')\n",
    "\n",
    "# Adjust the position of the x-tick labels outward\n",
    "for label, angle in zip(ax.get_xticklabels(), angles):\n",
    "    x, y = label.get_position()\n",
    "    if 'Overall' in str(label):\n",
    "        label.set_position((x, y - 0.02))  # Increase the y-position to move labels outward\n",
    "    elif 'Unanswerable' in str(label):\n",
    "        label.set_position((x, y - 0.25))  # Increase the y-position to move labels outward\n",
    "    else:\n",
    "        label.set_position((x, y - 0.14))  # Increase the y-position to move labels outward\n",
    "\n",
    "\n",
    "# Set y-ticks (y-axis values and labels)\n",
    "# ax.set_rlabel_position(0)\n",
    "plt.yticks([0.2, 0.4, 0.6, 0.8, 1.0], [\"20%\", \"40%\", \"60%\", \"80%\", \"100%\"], color=\"black\", size=12)\n",
    "plt.ylim(0.0, 1.00)\n",
    "\n",
    "ax.spines['polar'].set_linewidth(1)  # Set the line width to a thinner value\n",
    "# ax.spines['polar'].set_color('lightgrey')  # Set the color to a lighter grey\n",
    "ax.grid(True, color='lightgrey', linestyle='-', linewidth=0.5)  # Adjust all gridline properties\n",
    "\n",
    "# ---------- Step 2: Plot each group ----------\n",
    "\n",
    "# Plot for each group\n",
    "colors = ['#b8aeeb', '#88d8db', '#84c3b7', '#f2b56f', '#f57c6e']\n",
    "\n",
    "for i in range(len(df)):\n",
    "    values = df.loc[i].drop('group').values.flatten().tolist()\n",
    "    values += values[:1]\n",
    "    ax.plot(angles, values, linewidth=1.8, linestyle='solid', label=df['group'][i], color=colors[i])\n",
    "    ax.fill(angles, values, colors[i], alpha=0.1)\n",
    "\n",
    "    # # Add value labels with adjusted positions\n",
    "    # for j in range(len(values)-1):  # Skip the last repeated value\n",
    "    #     angle = angles[j]\n",
    "    #     value = values[j]\n",
    "    #     # Offset the labels a bit away from the points\n",
    "    #     x_offset = 0.1 * (1 if angle > pi else -1)\n",
    "    #     y_offset = 0.05\n",
    "    #     ax.text(angle + x_offset, value + y_offset, f'{value:.2f}', ha='center', va='center', size=10, color=colors[i])\n",
    "\n",
    "# Add legend\n",
    "plt.legend(loc='upper center', bbox_to_anchor=(1.02, 1.1), ncol=1)\n",
    "\n",
    "# Show the grid and plot\n",
    "plt.grid(True)\n",
    "\n",
    "# Save the plot to a file\n",
    "plt.savefig('priviate_analysis_3.pdf', bbox_inches='tight')\n",
    "\n",
    "# Show the plot\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e2f06432-19c6-48e6-b892-39d0d6e29632",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

